Can Large Language Models Be Query Optimizer for Relational Databases?

Query optimization, which finds the optimized execution plan for a given query, is a complex planning and decision-making problem within the exponentially growing plan space in database management systems (DBMS). Traditional optimizers heavily rely on a certain cost model constructed by various heuristics and empirical tuning, probably leading to generating suboptimal plans. Recent developments of Large Language Models (LLMs) have demonstrated their potential in solving complex planning and decision-making problems, such as arithmetic and programmatic tasks. In this paper, we try to explore the potential of LLMs in handling query optimization and propose a tentative LLM-based query optimizer dubbed LLM-QO, established on PostgreSQL's execution engine. In LLM-QO, we formulate query optimization in an autoregressive fashion which directly generates the execution plan without explicit plan enumeration. To investigate the essential input of LLM-QO, we design a customized data recipe named QInstruct to collect the training data from various optimizers and serialize the database's meta data, queries and corresponding plans into a textual format. Based on QInstruct, we implement a two-stage fine-tuning pipeline, Query Instruction Tuning (QIT) and Query Direct Preference Optimization (QDPO), to empower the capability of general-purpose LLMs in handling query optimization. In our experiments, LLM-QO can generate valid and high-quality plans and consistently outperforms both traditional and learned optimizers on three query workloads. Our findings verify that LLMs can be derived as query optimizers where generalization, efficiency and adaptivity deserve further research efforts.

==> figures/parameter_analysis/draw.py <==
import matplotlib.pyplot as plt
import numpy as np
import math



colors_dict = {
    "red": [
        (255, 230, 230),  # Very light red
        (255, 204, 204),  # Lighter red
        (255, 178, 178),  # Light red
        (255, 153, 153),  # Soft red
        (255, 128, 128),  # Medium red
        (255, 102, 102),  # Standard academic red
        (204, 77, 77),    # Deep red
        (153, 51, 51),    # Dark red
        (102, 26, 26),    # Very dark red
        (51, 13, 13)      # Nearly black red
    ],
    "blue": [
        (230, 245, 255),  # Very light blue
        (204, 232, 255),  # Lighter blue
        (153, 204, 255),  # Light blue
        (102, 178, 255),  # Soft blue
        (51, 153, 255),   # Medium blue
        (0, 128, 255),    # Standard academic blue
        (0, 102, 204),    # Deep blue
        (0, 76, 153),     # Dark blue
        (0, 51, 102),     # Very dark blue
        (0, 25, 51)       # Nearly black blue
    ],
    "green": [
        (230, 255, 230),  # Very light green
        (204, 255, 204),  # Lighter green
        (178, 255, 178),  # Light green
        (153, 255, 153),  # Soft green
        (128, 255, 128),  # Medium green
        (102, 204, 102),  # Standard academic green
        (77, 153, 77),    # Deep green
        (51, 102, 51),    # Dark green
        (26, 51, 26),     # Very dark green
        (13, 25, 13)      # Nearly black green
    ],
    "yellow": [
        (255, 255, 230),  # Very light yellow
        (255, 255, 204),  # Lighter yellow
        (255, 255, 153),  # Light yellow
        (255, 255, 102),  # Soft yellow
        (255, 255, 51),   # Medium yellow
        (255, 255, 0),    # Standard vivid yellow
        (204, 204, 0),    # Deep yellow
        (153, 153, 0),    # Dark yellow
        (102, 102, 0),    # Very dark yellow
        (51, 51, 0)       # Nearly black yellow
    ]
}

colors_dict = { k : [ tuple(ee / 255.0 for ee in e) for e in colors_dict[k] ]  for k in colors_dict.keys() }

colors = [ k for k in colors_dict.keys() ]

data = {
            'SFT': {
                    # '25%': [ 6.59, 2.32, 3.99, 11.64, 54.39 ],
                    # '50%': [ 5.97, 2.85, 4.61, 18.81, 62.15 ],
                    # '75%': [ 6.19, 2.61, 4.45, 34.46, 61.99 ],
                    # '100%': [ 4.65, 2.37, 4.43, 11.66, 50.60 ]
                    '25%' : [ 6.49,  2.94,  4.69,  35.00,  62.84 ],
                    '50%' : [ 5.97,  2.85,  4.61,  18.81,  62.15 ],
                    '75%' : [ 5.74,  2.36,  4.38,  11.78,  59.97 ],
                    '100%': [ 4.65,  2.37,  4.43,  11.66,  50.60 ]
            },
            'DPO': {
                    '0': [ 4.65, 2.37, 4.43, 11.66, 50.60],
                    # '25%': [ 3.47, 2.68, 4.41, 12.00, 14.86 ],
                    # '50%': [ 3.32, 2.76, 4.41, 11.56, 13.12 ],
                    # '75%': [ 3.15, 2.46, 3.96, 11.65, 12.47 ],
                    # '100%': [ 2.99, 2.36, 3.65, 11.30, 11.80 ]
                    '25%': [ 3.47, 2.68, 4.41, 12.00, 14.86 ],
                    '50%': [ 3.32, 2.76, 4.41, 11.56, 13.12 ],
                    '75%': [ 3.15, 2.46, 3.96, 11.65, 12.47 ],
                    '100%': [ 3.02, 2.33, 3.74, 11.46, 11.72 ]
            },
            'THRE': {
                    # '0.50': [ 3.29, 2.54, 4.17, 11.92, 12.85 ],
                    # '0.60': [ 3.47, 2.33, 3.65, 11.99, 14.79 ],
                    # '0.70': [ 3.36, 2.69, 4.35, 11.80, 13.70 ],
                    # '0.80': [ 3.17, 2.51, 3.99, 11.64, 12.56 ],
                    # '0.90': [ 7.74, 2.92, 4.84, 36.59, 66.50 ],
                    # '1.00': [ 6.69, 2.95, 4.58, 36.01, 65.61 ]
                    # '0.50': [3.29, 2.54, 4.17, 11.92, 12.85],  
                    '0.60' :[3.47, 2.33, 3.65, 11.99, 14.79],
                    '0.70': [3.36, 2.69, 4.35, 11.80, 13.70],
                    '0.80': [3.02, 2.33, 3.74, 11.46, 11.72],
                    '0.90': [7.74, 2.92, 4.84, 36.59, 66.50],
                    '1.00': [6.69, 2.95, 4.58, 36.01, 65.61]
            },
            'BETA': {
                    '0.01': [ 5.15, 2.58, 4.60, 12.51, 60.27 ], 
                    '0.05': [ 3.07, 2.39, 3.90, 11.45, 11.86 ],
                    '0.1':  [ 3.02, 2.33, 3.74, 11.46, 11.72 ],
                    '0.3':  [ 3.04, 2.49, 3.76, 11.46, 12.17 ],
                    '0.5':  [ 5.68, 2.76, 4.36, 18.79, 59.68 ]
            }
}
title = { "SFT": "Performance on DSB varying training data scale (SFT stage)" ,
            "DPO": "Performance on DSB varying training data scale (DPO stage)",
            "THRE": "Performance on DSB varying threshold", 
            "BETA": "Performance on DSB varing beta" }
x_label = { "SFT": "Training data scale (SFT stage)", "DPO": "Training data scale (DPO stage)", "THRE": "Threshold $r_0$", "BETA": "Coefficient $\\beta$"}
y_label = "Execution time (sec)"
metrics = [ 'Mean', 'Median', '75th', '95th', '99th' ]

for fig in data.keys():
    for l in data[fig].keys():
        data[fig][l] = { m : d for m, d in zip(metrics, data[fig][l] )}

# log the data
for fig in data.keys():
    for l in data[fig].keys():
        for m in data[fig][l].keys():
            data[fig][l][m] = math.log(data[fig][l][m], 2.0)

def generate_shades(rgb, n):
    """
    Generate n RGB colors ranging from light to dark, based on a given RGB color.

    Parameters:
        rgb (tuple): Base RGB color in the range 0-255, e.g., (200, 100, 50).
        n (int): Number of colors to generate, must be between 1 and 10.

    Returns:
        list: A list of n RGB colors (in 0-255 range) from light to dark.
    """
    # Normalize the RGB values to [0, 1] range
    base_color = [c / 255.0 for c in rgb]
    
    # Create factors for light-to-dark scaling (1 = original color, closer to 0 = darker)
    factors = [1 - i * (0.8 / (n - 1)) for i in range(n)] if n > 1 else [1]
    
    # Generate new colors by scaling the base color
    shades = [[min(1, max(0, c * f)) for c in base_color] for f in factors]
    
    # Convert the colors back to the [0, 255] integer RGB range
    return [(int(r * 255), int(g * 255), int(b * 255)) for r, g, b in shades]

def draw_whis(fig_data, labels, color_list, m: str, marker: str):
    for lindx, l in enumerate(labels):
        fig_data_l = fig_data[l]
        box_plot_data = {
                            "whislo": fig_data_l["Median"],
                            "q1": fig_data_l["Median"],
                            "med": fig_data_l["Median"],
                            "q3": fig_data_l["75th"],
                            "whishi": fig_data_l[m],
                            "fliers": [],
                            "label": l
                        }
        bplot = ax.bxp( [box_plot_data],
                        positions=[lindx + 1],
                        vert=True,
                        patch_artist=True,
                        showfliers=False,
                        widths = 0.5,
                        boxprops=dict(facecolor=color_list[lindx]))
        if marker != "-":
            for patch in bplot['whiskers']:
                d = patch.get_data()
                if d[1][0] < d[1][1]:
                    patch.set_markevery([False, True])
                elif -0.001 < d[1][0] - d[1][1] < 0.001:
                    # the line below the box. we do not draw it so do not draw the mark.
                    patch.set_markevery([False, False])
                else:
                    patch.set_markevery([False, True])
                patch.set_marker(marker)
            for patch in bplot['caps']:
                patch.set_linestyle('')
        else:
            # do nothing.
            pass

for findx, fign in enumerate(data.keys()):
    fig_data = data[fign]
    # starts from python 3.7: keys possess order
    labels = list(fig_data.keys())
    color_list= colors_dict[colors[findx]]
    plt.figure()
    plt.rcParams["font.family"] = "Times New Roman"
    fig, ax = plt.subplots(nrows = 1, ncols = 1, figsize=(5, 5))

    # draw multiple times
    # 1. draw 95th.
    draw_whis(fig_data, labels, color_list, "95th", "o")

    # 2. draw 99th
    draw_whis(fig_data, labels, color_list, "99th", "-")

    # 3. draw Mean
    draw_whis(fig_data, labels, color_list, "Mean", "x")

    # legend
    import matplotlib.patches as mpatches
    legend_elements = [
        plt.Line2D([0], [1], color='orange', label='50%', linestyle='-', linewidth=2),
        mpatches.Patch(facecolor='white', edgecolor='black', label='75%'),
        plt.Line2D([0], [0], marker='o', color='black', label='95%', markerfacecolor='black', markersize=5),
        # plt.Line2D([0], [0], marker='x', color='black', label='99%', markerfacecolor='black', markersize=5)
        plt.Line2D([0], [1], color='black', label='99%', linestyle='-', linewidth=1)
    ]
    # ax.legend(handles=legend_elements, loc='upper left', bbox_to_anchor=(1.0, 1.03), fontsize=15)
    # ax.legend(handles=legend_elements, ncol = 4, loc='lower left', bbox_to_anchor=(-0.08, 1.03), fontsize=12)
    ax.yaxis.grid("True")
    ax.set_xlabel(x_label[fign], fontsize=18)
    ax.set_ylabel(y_label, fontsize=18)
    yticks = [ 1, 2, 3, 4, 5, 6 ]
    yticks_label = [ 2, 4, 8, 16, 32, 64 ]
    plt.yticks(yticks, labels = yticks_label)
    plt.tick_params(axis="both", direction='in', labelsize=18)
    plt.savefig(fign + ".png")
    plt.savefig(fign + ".pdf")
    # plt.show()
    plt.close()

